Verifiable Quantum Advantage via Optimized DQI Circuits

Recently, a quantum algorithm called Decoded Quantum Interferometry (DQI) was introduced that achieves an apparent exponential speedup for Optimal Polynomial Intersection (OPI) problem, which has previously been studied in the contexts of cryptography and error correcting codes. However, this left open the question of how many logical gates and logical qubits would be needed to solve a classically intractable instance of OPI. Here, we develop optimized implementations of DQI which greatly reduce its resource requirements. We establish that DQI for OPI is the first known candidate for verifiable quantum advantage with optimal asymptotic speedup: solving instances with classical hardness $O(2^N)$ requires only $\widetilde{O}(N)$ quantum gates, matching the theoretical lower bound. To realize this, we overcome the primary bottleneck of reversible Reed-Solomon decoding by introducing novel quantum circuits for the Extended Euclidean Algorithm (EEA) on degree-$n$ polynomials with $b$-bit coefficients that reduce the leading-order space complexity to $2nb$ qubits. These improvements are broadly applicable, including to Shor's algorithm for the discrete logarithm. We analyze OPI over binary extension fields $\mathrm{GF}(2^b)$, assess hardness against new classical attacks, and identify resilient instances. Our resource estimates show that classically intractable OPI instances (requiring $>10^{23}$ classical trials) can be solved with approximately 5.72 million Toffoli gates per shot and $1885$ logical qubits. This is roughly $100$ times fewer gates than required for factoring RSA-2048 and, remarkably, is also less than the leading interactive protocol for computational proof of quantumness, positioning DQI as a compelling candidate for practical, verifiable quantum advantage.

==> assets/code/divstep_dialog_inplace.py <==
from galois import Poly, GF, gcd


def _get_delta(delta: int, text: list[GF]):
    for c in text:
        is_swap = delta > 0 and c != 0
        if is_swap:
            delta = -delta
        delta = 1 + delta
    return delta


def multiply_poly_with_divstep_dialog(
    a: Poly, dialog: list[GF], delta_init: int, mod: Poly = None
) -> tuple[Poly, Poly]:
    f, g, x = a, Poly.Zero(a.field), Poly.Identity(a.field)
    for i, c in [*enumerate(dialog)][::-1]:
        is_swap = _get_delta(delta_init, dialog[:i]) > 0 and c != 0
        g = (g * x) % mod if mod else g * x
        if c != 0:
            g = (g + c * f) % mod if mod else g + c * f
        if is_swap:
            f, g = g, f
    return f, g


def mod_divide_poly_with_divstep_dialog(
    a: Poly, dialog: list[GF], delta_init: int, mod: Poly
) -> tuple[Poly, Poly]:
    f, g, x = Poly.Zero(a.field), a, Poly.Identity(a.field)
    gf = GF(a.field.characteristic, len(dialog) // 2 - 1, irreducible_poly=mod)
    x_inv = (x ** (gf.order - 2)) % mod
    assert (x * x_inv) % mod == Poly.One(a.field)
    for i, c in enumerate(dialog):
        is_swap = _get_delta(delta_init, dialog[:i]) > 0 and c != 0
        if is_swap:
            f, g = g, f
        if c != 0:
            g = (g - c * f) % mod
        g = (g * x_inv) % mod
    return f, g


def construct_dialog_poly_divstep_inplace(f: Poly, g: Poly) -> tuple[Poly, list[GF]]:
    gf, n, x = f.field, 1 + max(f.degree, g.degree), Poly.Identity(f.field)
    # In general, we need upto 3n space to store upto n coefficients of the gcd.
    # If we know that gcd(f, g) = 1, the length of poly will reduce to 2n + 3.
    _gcd_degree = gcd(f, g).degree
    poly = [gf(0) for _ in range(2 * n + 3 + _gcd_degree)]
    poly[: f.degree + 1] = f.coefficients(order="asc")
    poly[-g.degree - 1 :] = g.coefficients(order="desc")
    delta = f.degree - g.degree
    dialog = []
    assert poly[0] != 0
    for _ in range(2 * n):
        is_swap = delta > 0 and poly[-1] != 0
        if is_swap:
            delta, poly = -delta, poly[::-1]
        coeff = poly[-1] // poly[0]
        dialog.append(coeff)
        delta = 1 + delta
        # Perform g = (g - f * coeff) // x
        for j in range(len(poly) // 2 - 1, -1, -1):
            if j < len(poly) // 2 + delta // 2:
                poly[-j - 1] -= poly[j] * coeff
        assert poly.pop() == 0
    return Poly(poly[: 1 + (delta - 1) // 2][::-1], field=f.field), dialog


==> assets/code/poly_eea_zalka_gcd.py <==
from galois import Poly


def poly_eea_zalka_gcd_impl(A: Poly, B: Poly, stop, n_iters: int | None = None, n_B_min: int = 0):
    gf, m = A.field, B.degree + 3
    a_array, b_array = gf.Zeros(m), gf.Zeros(m)
    a_array[0], a_array[m - A.degree - 1 :], b_array[m - B.degree - 1 :] = 1, A.coeffs[::-1], B.coeffs[::-1]
    n_A, n_B, n_a, n_b, n_q = A.degree + 1, B.degree + 1, 1, 0, 0
    flag, counter, halting_counter = 1, 0, 0

    def swap_a_and_b():
        nonlocal n_A, n_B, flag, n_a, n_b, a_array, b_array, halting_counter, counter
        if counter == 3 and flag and halting_counter == 0:
            n_A, n_B = n_B, n_A
            n_a, n_b = n_b, n_a
            a_array, b_array = b_array, a_array

    def update_flag():
        nonlocal flag
        if counter == 0 and halting_counter == 0:
            flag ^= (n_q == 0) and (n_A < n_B)
            flag ^= n_A == n_B
        elif counter == 1 and halting_counter == 0:
            flag ^= n_A == n_B
            flag ^= n_B == n_B_min + 1 or b_array[-2] != 0
        elif counter == 2 and halting_counter == 0:
            flag ^= b_array[0] != 0 or n_b == 0
            flag ^= n_a == n_b + 1
        elif counter == 3 and halting_counter == 0:
            flag ^= n_a == n_b
            flag ^= n_q == 1
        else:
            assert halting_counter > 0

    def multiply_and_add_or_sub():
        nonlocal b_array
        q_i = 0
        if counter == 0 and halting_counter == 0:
            q_i ^= (a_array[-1] ** -1) * b_array[-1]

        for i in range(m - 1, -1, -1):
            swap_if = i == n_a + n_q and counter == 0 and halting_counter == 0
            swap_if |= (i + 1) == n_a + n_q and counter == 3 and halting_counter == 0
            if swap_if:
                q_i, a_array[i] = a_array[i], q_i

            q_i_times_a_i = q_i * a_array[i]
            add_if = (counter == 3) and i < n_a
            sub_if = (counter == 0) and i >= m - n_A
            if add_if:
                b_array[i] += q_i_times_a_i
            if sub_if:
                b_array[i] -= q_i_times_a_i

        if counter == 3 and halting_counter == 0:
            q_i ^= b_array[0] * (a_array[0] ** -1)
        assert q_i == 0

    def shift_b_array_right():
        nonlocal b_array
        for i in range(m - 1, -1, -1):
            do_shift = False
            if counter == 0:
                do_shift = (i >= m - n_B + 1) and not flag
            if counter == 1:
                do_shift = i >= m - n_B + 1
            if counter == 2:
                do_shift = 0 < i <= n_b
            if counter == 3:
                do_shift = (0 < i < m - n_B) and not flag
            if do_shift and halting_counter == 0:
                b_array[i - 1], b_array[i] = b_array[i], b_array[i - 1]

    def update_metadata():
        nonlocal n_A, n_B, n_q, flag, n_a, n_b
        if counter == 0 and halting_counter == 0:
            n_q += 1
            if not flag:
                n_B -= 1
        if counter == 1 and halting_counter == 0:
            n_B -= 1
        if counter == 2 and halting_counter == 0:
            n_b += 1
        if counter == 3 and halting_counter == 0:
            if not flag:
                n_b += 1
            n_q -= 1

    def check_stop():
        nonlocal halting_counter
        if counter == 3 and flag and stop(n_A, n_B, n_a, n_b):
            halting_counter += 1

    for it in range(6 * B.degree if n_iters is None else n_iters):
        update_flag()
        multiply_and_add_or_sub()
        shift_b_array_right()
        update_metadata()
        swap_a_and_b()
        check_stop()
        # Advance counter.
        counter = (counter + flag) % 4
    assert halting_counter > 0
    return a_array, n_a, n_A, b_array, n_b, n_B


==> assets/code/rs_syndrome_decoder_eea_dialogs.py <==
import numpy as np


def construct_dialog(s: np.ndarray, n_iters: int) -> tuple[np.ndarray, list, int]:
    gf, n = type(s[0]), len(s)
    poly = [gf(0) for _ in range(2 * n + 3)]
    poly[0], poly[-n:] = gf(1), s
    delta = 0
    dialog = []
    for _ in range(n_iters):
        # 1. Compute the dialog
        is_swap = delta >= 0 and poly[-1] != 0
        if is_swap:
            delta, poly = ~delta, poly[::-1]
        delta = 1 + delta
        coeff = poly[-1] // poly[0]
        dialog.append((coeff, is_swap))
        # 2. Perform omega_x -= coeff * u_x in shared register representation.
        for j in range(len(poly) // 2 - 1, -1, -1):
            if j < len(poly) // 2 + delta // 2:
                poly[-j - 1] -= poly[j] * coeff
        assert poly.pop() == 0

    assert len(poly) == 2 * n + 3 - n_iters
    return poly, dialog, delta


def rs_syndrome_decoder_eea_dialog_inplace(s: np.ndarray) -> np.ndarray:
    gf, n = type(s[0]), len(s)
    # Compute the dialog representation using Bernstein-Yang style GCD iterations.
    # Shared register stores (u_x, omega_x) such that:
    # u_x_{0}, u_x_{1}, ..., u_x_{n}, 0, 0, omega_{n - 1}, omega_{n - 2}, ..., omega_0
    poly, dialog, delta = construct_dialog(s, n)

    def omega_eval(c):
        # Evaluate omega using shared register representation. n_omega = n//2 - delta // 2
        res = gf(0)
        cpow = 1
        for j in range(n // 2):
            if j < n // 2 - delta // 2:
                res += poly[-j - 1] * cpow
            cpow = cpow * c
        return res

    def sigma_and_sigma_prime_eval(c):
        # Use the dialog representation to evaluate sigma and sigma_prime directly.
        eval_w_x, eval_sigma_x = gf(0), gf(1)
        eval_w_x_prime, eval_sigma_x_prime = gf(0), gf(0)
        for coeff, is_swap in dialog:
            if is_swap:
                eval_w_x, eval_sigma_x = eval_sigma_x, eval_w_x
                eval_w_x_prime, eval_sigma_x_prime = eval_sigma_x_prime, eval_w_x_prime
            eval_w_x_prime_times_coeff = eval_w_x_prime * coeff
            eval_sigma_x_prime -= eval_w_x_prime_times_coeff
            eval_sigma_x_prime = eval_sigma_x_prime * c
            eval_sigma_x_prime += eval_sigma_x
            eval_w_x_times_coeff = eval_w_x * coeff
            eval_sigma_x_prime -= eval_w_x_times_coeff
            eval_sigma_x -= eval_w_x_times_coeff
            eval_sigma_x = eval_sigma_x * c
        ct = n // 2 + delta // 2
        eval_sigma_x = eval_sigma_x // c
        eval_sigma_x_prime -= ct * eval_sigma_x
        return eval_sigma_x, eval_sigma_x_prime

    block_length = gf.order - 1
    gammas = gf([gf.primitive_element**i for i in range(block_length)])
    errors = gf.Zeros(block_length)
    for i in range(block_length):
        sigma_x_eval, sigma_x_prime_eval = sigma_and_sigma_prime_eval(gammas[i])
        if sigma_x_eval == 0:
            j = block_length - i if i else i
            const_to_mul = gammas[j] * (gammas[i] ** n)
            errors[j] = const_to_mul * omega_eval(gammas[j]) * sigma_x_prime_eval**-1
    return errors


==> assets/code/rs_syndrome_decoder_eea_zalka.py <==
import numpy as np
from galois import Poly
from poly_eea_zalka_gcd import poly_eea_zalka_gcd_impl


def rs_syndrome_decoder_eea_zalka(s: np.ndarray) -> np.ndarray:
    gf, n = type(s[0]), len(s)

    def _stop_rs(n_A: int, _: int, __: int, ___: int):
        return n_A <= n // 2

    A = Poly(s[::-1], field=gf)
    B = Poly.Degrees(coeffs=[1], degrees=[n], field=gf)
    n_iters = 6 * ((n + 1) // 2)
    a_array, n_a, n_A, _, _, _ = poly_eea_zalka_gcd_impl(A, B, _stop_rs, n_iters, n_B_min=n // 2)
    assert n_A <= n // 2 and n_a <= n // 2 + 1

    def poly_eval(c):
        omega_x_val, sigma_x_val, sigma_x_prime_val = gf(0), gf(0), gf(0)
        m = len(a_array)
        for i in range(m - 1, m // 2, -1):
            c_i = c ** (i)
            omega_x_val += a_array[i] * c_i
        for i in range(m // 2, -1, -1):
            c_i = c ** (-i)
            sigma_x_val += a_array[i] * c_i
            if i & 1:
                sigma_x_prime_val += a_array[i] * c_i
        return omega_x_val, sigma_x_val, sigma_x_prime_val

    block_length = gf.order - 1
    gammas = gf([gf.primitive_element**i for i in range(block_length)])
    errors = gf.Zeros(block_length)
    for i in range(block_length):
        omega_x_eval, sigma_x_eval, sigma_x_prime_eval = poly_eval(gammas[i])
        if sigma_x_eval == 0:
            j = block_length - i if i else i
            c = gammas[i]
            const_to_mul = c ** -(len(a_array) - 1 + n_a - n_A - 1)
            errors[j] = const_to_mul * omega_x_eval / sigma_x_prime_eval
    return errors

